Brownian motion on stationary random manifolds

We introduce the notion of a stationary random manifold and develop the basic entropy theory for it. Examples include manifolds admitting a compact quotient under isometries and generic leaves of a compact foliation. We prove that the entropy of an ergodic stationary random manifold is zero if and only if the manifold satisfies the Liouville property almost surely, and is positive if and only if it admits an infinite dimensional space of bounded harmonic functions almost surely. Upper and lower bounds for the entropy are provided in terms of the linear drift of Brownian motion and average volume growth of the manifold. Other almost sure properties of these random manifolds are also studied.

==> section1/images/radial.py <==
# Instead of simulating the process r_t (which grows super-exponentially fast) and then calculating H(r_t)-t
# we simulate the stochastic differential equation satisfied by H(r_t)
# the data is stored in the file 'radial.dat' (the first column for values of t, then one column for each trajectory simulated) 
# it may be plotted using the pyxplot script 'radial.pyxplot'.

import random
from math import *

def H(r):
    return log(1+r**2)

def h(r):
    return 2/(r +  1/r)

def mediohprima(r):
    return -0.5*(1 - 1/(r**2))/(r + 1/r)

def Hinversa(r):
    return sqrt(exp(r) - 1)

def step(r,dt=0.1):
    return r + h(Hinversa(r))*random.normalvariate(0,dt)+ (1+mediohprima(Hinversa(r)))*dt    

def simulate(T,dt=0.1,r0=1):
    steps = int(T/dt)
    r = [0.0]*steps
    r[0] = r0
    for i in range(steps-1):
        r[i+1] = step(r[i],dt)
    return r

N = 10 #numberoftrajectories
T = 101 #amount of time to simulate
dt = 0.1
r = [[]]*N
for j in range(N):
    r[j] = simulate(101,dt,sqrt(2))
f = open('radial.dat','w')
for i in range(len(r[0])):
    f.write(str(i*dt))
    for j in range(N):
        f.write('\t' + str(r[j][i]))
    f.write('\n')
f.close()

